On the characteristics of fast neutrino flavor instabilities in three-dimensional core-collapse supernova models

We assess the occurrence of fast neutrino flavor instabilities in two three-dimensional state-of-the-art core-collapse supernova simulations performed using a two-moment three-species neutrino transport scheme: one with an exploding 9$\mathrm{M_{\odot}}$ and one with a non-exploding 20$\mathrm{M_{\odot}}$ model. Apart from confirming the presence of fast instabilities occurring within the neutrino decoupling and the supernova pre-shock regions, we detect flavor instabilities in the post-shock region for the exploding model. These instabilities are likely to be scattering-induced. In addition, the failure in achieving a successful explosion in the heavier supernova model seems to seriously hinder the occurrence of fast instabilities in the post-shock region. This is a consequence of the large matter densities behind the stalled or retreating shock, which implies high neutrino scattering rates and thus more isotropic distributions of neutrinos and antineutrinos. Our findings suggest that the supernova model properties and the fate of the explosion can remarkably affect the occurrence of fast instabilities. Hence, a larger set of realistic hydrodynamical simulations of the stellar collapse is needed in order to make reliable predictions on the flavor conversion physics.

==> figures/Fig_Qkappa.py <==
from pylab import *
from scipy import *
from numpy import *
import numpy as np
import matplotlib.pyplot as plt
import scipy
from scipy.integrate import quad
from scipy import integrate
from scipy.interpolate import interp1d
''' THIS IS THE CODE THAT IS GOING TO BE USED
    FOR SUMI'S DATA FOR BOTH TEMPORAL AND SPATIAL
    '''
h_barc = 197.3269718                                    # h_bar*c
MeV_kmInv = 1.e18/h_barc                                # Mev to 1/km
G_F = 1.1663787e-11*h_barc**2*1.e-36                    # in km^2

#path = "/Users/sajad/Desktop/takiwaki2dc1Lchk.a36b12.256mpi/run01f.merge/gather/npdata/"; filename = "linear_36bins.txt"
#path = "/Users/sajad/Desktop/takiwaki2dc1Lchk.a36b12.256mpi/run01f.merge/gather/Exe2data3/"; filename = "linear_6bins.txt"

####################################### INPUT PARAMETERS #######################################
def findQ(delta):

    NumAnglBeams = 300                               # Num of beams, exp: ordinary 2-beam case N=2

    instability = "temporal"
    #instability = "spatial"


    #r_ind,t_ind =  46,58
    #n_nu    = load(str(path)+"n_nu.dat.npy")[r_ind,t_ind]*MeV_kmInv**3
    #nb_nu   = load(str(path)+"nb_nu.dat.npy")[r_ind,t_ind]*MeV_kmInv**3
    #alpha = nb_nu/n_nu                                      # e-neutrino e-antineutrino assymetry (n_bar = alpha * n)

    omega0 = 0.                                    # +/- Del_m2/2E ( +[-] for IH[NH] )
    Lambda = 0.                                    # matter potential: sqrt(2) * G_F * n_e

    mu = 1.e5#sqrt(2.)*G_F*n_nu

    mnu1 = -1 ; mnu2 = 1             # range for which we have emission for nu mnu = cos(theta)
    K = 1.0                                         # K = 2*pi/L


    #Duan = (  sqrt(2)*G_F*(n_nu-nb_nu)  )
    ####################################### f[] fb[] #########################################
    #f_tet   = load(str(path)+"f_tet.dat.npy")
    #fb_tet  = load(str(path)+"fb_tet.dat.npy")
    #
    #F  = f_tet[r_ind,t_ind,:]
    #FB = fb_tet[r_ind,t_ind,:]
    #
    #mu_c = numpy.polynomial.legendre.leggauss(F.size)[0] # In Sumi's calculations, guassian quadratures used

    #f_intp = interp1d(mu_c, F, kind='cubic', fill_value='extrapolate')
    #fb_intp = interp1d(mu_c, FB, kind='cubic', fill_value='extrapolate')
    WIDTH = 0.95
    DEPTH = delta#1.e-4

    def f_intp(x):
        r = 0.
        if x >WIDTH: r =1.
        return r

    def fb_intp(x):
        r = 0.
        if x <WIDTH: r =1.
        return r

    alpha = DEPTH

    ####################################### Initialization #########################################
    mnu = zeros((NumAnglBeams),double)           # our thetas for nu
    f = zeros((NumAnglBeams),double)           # our thetas for nu
    fb = zeros((NumAnglBeams),double)           # our thetas for nu
    Del_mnu = mnu2 - mnu1

    for kkk in range(0,NumAnglBeams):              # we like to have both theta1 and theta2 included
        mnu[kkk] = mnu1 + kkk*Del_mnu/(NumAnglBeams-1.)
        f[kkk]  = f_intp(mnu[kkk])
        fb[kkk] = fb_intp(mnu[kkk])

    # normalize f , fb
    f[:] = f[:]/np.sum(f)
    fb[:] = fb[:]/np.sum(fb)




    ############### calculating epsilon[1,c,s] = SUM_j (f[j]-alpha*fb[j])*[1,c,s]
    epsilon = 0.; epsilon_mnu = 0.
    for iii in range(0,NumAnglBeams):
        tmp = f[iii]- alpha*fb[iii]
        epsilon += tmp
        epsilon_mnu += tmp*mnu[iii]

    ####################################### Calculaton of Matrix ###################################
    if instability == "temporal":
        coef = ones(NumAnglBeams)
    if instability == "spatial":
        coef = mnu[:]




    #######################




    Mode = 1.01*mu  #mmm * 20* Duan/Mbins - 10*Duan;                                 # modes in f(x) = sum_m  f_m * exp(imkx)
    #MODE[mmm] = Mode

    OmegaMatrix = zeros((2*NumAnglBeams,2*NumAnglBeams),complex)  #for each mu, we have a individual matrix
    KAPPA = []
    GAMMA = []
    OMEGA = zeros(2*NumAnglBeams,complex)




    for iii in range(0,NumAnglBeams):                 #I find the diagonal terms for possitive freqency
        OmegaMatrix[iii,iii] = - Mode*K*mnu[iii] /coef[iii] - (omega0+Lambda)/coef[iii] - mu*(epsilon - epsilon_mnu*mnu[iii])/coef[iii]

    for iii in range(NumAnglBeams,2*NumAnglBeams):    #I find the diagonal terms for negative freqency
        OmegaMatrix[iii,iii] = - Mode*K*mnu[iii-NumAnglBeams]/coef[iii-NumAnglBeams] + (omega0-Lambda)/coef[iii-NumAnglBeams]  - mu*(epsilon - epsilon_mnu*mnu[iii-NumAnglBeams])/coef[iii-NumAnglBeams]

    for iii in range(0,NumAnglBeams):               #I find the off-diagonal terms for pos freqency
        for jjj in range(0,NumAnglBeams):
            OmegaMatrix[iii,jjj] +=  mu*f[jjj] * ( 1. - mnu[jjj]*mnu[iii] )/coef[iii]
        for jjj in range(NumAnglBeams,2*NumAnglBeams):
            OmegaMatrix[iii,jjj] += -alpha*mu*fb[jjj-NumAnglBeams] * ( 1. - mnu[jjj-NumAnglBeams]*mnu[iii] )/coef[iii]

    for iii in range(NumAnglBeams,2*NumAnglBeams):               #I find the off-diagonal terms for neg freqency
        for jjj in range(0,NumAnglBeams):
            OmegaMatrix[iii,jjj] += mu*f[jjj] * ( 1. - mnu[jjj]*mnu[iii-NumAnglBeams] )/coef[iii-NumAnglBeams]
        for jjj in range(NumAnglBeams,2*NumAnglBeams):
            OmegaMatrix[iii,jjj] += -alpha*mu*fb[jjj-NumAnglBeams] * ( 1. - mnu[jjj-NumAnglBeams]*mnu[iii-NumAnglBeams] )/coef[iii-NumAnglBeams]


    EIG = eig(OmegaMatrix)
    n = argmax(EIG[0][:].imag)
    print EIG[0][n]
    Q = EIG[1][:NumAnglBeams,n]
    for i in range(0,NumAnglBeams):
        Q[i] = norm(Q[i])

    Q = Q/sum(Q)


    return mnu,Q
############################################################################################
############################################################################################
############################################################################################
############################################################################################

from matplotlib import rc
rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
rc('text', usetex=True)





fig = plt.figure(figsize=(4.5,8))
####################################################################################################
mu = 10**5
kappa1 = loadtxt("kappa1e4")
kappa2 = loadtxt("kappa1e5")
kappa1[1,kappa1[1,:]<mu*.0001] = mu*.00011 # for plotting reasons
kappa2[1,kappa2[1,:]<mu*.0001] = mu*.00011
#plot(A[0,:],A[1,:])



fig.add_subplot(211)
#plt.title("$\\mu=10^3\ \\rm{km}^{-1}$",size=12)
plt.xlabel(r'$K/\xi$',size=20)
plt.ylabel(r'$\Omega_\mathrm{i}/\xi\ [\times 10^{-3}]$',size=20)
#plt.text(13., 2., "APR", fontsize=20)
plt.plot(kappa1[0,:]/mu,kappa1[1,:]/mu*10**3,color='darkblue',rasterized=True, lw=2)
plt.plot(kappa2[0,:]/mu,kappa2[1,:]/mu*10**3,'--',color='r',rasterized=True, lw=1.5)
plt.minorticks_on()
plt.tick_params(axis='y',which='both',left=True,right=True,labelleft=True, direction='in')
plt.tick_params(axis='x',which='both',top=True,bottom=True,labelbottom=True, direction='in')
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
ylim(-0.0001,.009*10**3)
xlim(0.94,1.1)
#plt.legend((r'$\delta=10^{-4}$',r'$\delta=10^{-5}$'), loc = 'upper right', fontsize=18)
ax = plt.gca()
fig = plt.gcf()








####################################################################################################




fig.add_subplot(212)
plt.title(r'$K=1.01\xi$',size=16, alpha=0.7)
plt.xlabel(r'$\mu$',size=20)
plt.ylabel(r'$|Q_\mathbf{v}|$',size=20)
#plt.text(13., 2., "APR", fontsize=20)
mnu, Q = findQ(1.e-4)
plt.plot(mnu[:,],Q[:],color='darkblue',rasterized=True, lw=2)
mnu, Q = findQ(1.e-5)
plt.plot(mnu[:,],Q[:],color='tomato',rasterized=True, lw=2, ls='--')
plt.minorticks_on()
plt.tick_params(axis='y',which='both',left=True,right=True,labelleft=True, direction='in')
plt.tick_params(axis='x',which='both',top=True,bottom=True,labelbottom=True, direction='in')
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
ylim(0.0,.031)
xlim(-1,1)
plt.legend((r'$\delta=10^{-4}$',r'$\delta=10^{-5}$'), loc = 'upper right', fontsize=18)
ax = plt.gca()
fig = plt.gcf()






plt.subplot_tool()
plt.tight_layout()

plt.show()




==> figures/generate_Fig_kappa.py <==
from pylab import *
from scipy import *
from numpy import *
import numpy as np
import matplotlib.pyplot as plt
import scipy
from scipy.integrate import quad
from scipy import integrate
from scipy.interpolate import interp1d
''' THIS IS THE CODE THAT IS GOING TO BE USED
    FOR SUMI'S DATA FOR BOTH TEMPORAL AND SPATIAL
    '''
h_barc = 197.3269718                                    # h_bar*c
MeV_kmInv = 1.e18/h_barc                                # Mev to 1/km
G_F = 1.1663787e-11*h_barc**2*1.e-36                    # in km^2

#path = "/Users/sajad/Desktop/takiwaki2dc1Lchk.a36b12.256mpi/run01f.merge/gather/npdata/"; filename = "linear_36bins.txt"
#path = "/Users/sajad/Desktop/takiwaki2dc1Lchk.a36b12.256mpi/run01f.merge/gather/Exe2data3/"; filename = "linear_6bins.txt"

####################################### INPUT PARAMETERS #######################################
NumAnglBeams = 500                               # Num of beams, exp: ordinary 2-beam case N=2

instability = "temporal"
#instability = "spatial"


#r_ind,t_ind =  46,58
#n_nu    = load(str(path)+"n_nu.dat.npy")[r_ind,t_ind]*MeV_kmInv**3
#nb_nu   = load(str(path)+"nb_nu.dat.npy")[r_ind,t_ind]*MeV_kmInv**3
#alpha = nb_nu/n_nu                                      # e-neutrino e-antineutrino assymetry (n_bar = alpha * n)

omega0 = 0.                                    # +/- Del_m2/2E ( +[-] for IH[NH] )
Lambda = 0.                                    # matter potential: sqrt(2) * G_F * n_e

mu = 1.e5#sqrt(2.)*G_F*n_nu

mnu1 = -1 ; mnu2 = 1             # range for which we have emission for nu mnu = cos(theta)
K = 1.0                                         # K = 2*pi/L


#Duan = (  sqrt(2)*G_F*(n_nu-nb_nu)  )
####################################### f[] fb[] #########################################
#f_tet   = load(str(path)+"f_tet.dat.npy")
#fb_tet  = load(str(path)+"fb_tet.dat.npy")
#
#F  = f_tet[r_ind,t_ind,:]
#FB = fb_tet[r_ind,t_ind,:]
#
#mu_c = numpy.polynomial.legendre.leggauss(F.size)[0] # In Sumi's calculations, guassian quadratures used

#f_intp = interp1d(mu_c, F, kind='cubic', fill_value='extrapolate')
#fb_intp = interp1d(mu_c, FB, kind='cubic', fill_value='extrapolate')
WIDTH = 0.95
DEPTH = 1.e-4

def f_intp(x):
    r = 0.
    if x >WIDTH: r =1.
    return r

def fb_intp(x):
    r = 0.
    if x <WIDTH: r =1.
    return r

alpha = DEPTH

####################################### Initialization #########################################
mnu = zeros((NumAnglBeams),double)           # our thetas for nu
f = zeros((NumAnglBeams),double)           # our thetas for nu
fb = zeros((NumAnglBeams),double)           # our thetas for nu
Del_mnu = mnu2 - mnu1

for kkk in range(0,NumAnglBeams):              # we like to have both theta1 and theta2 included
    mnu[kkk] = mnu1 + kkk*Del_mnu/(NumAnglBeams-1.)
    f[kkk]  = f_intp(mnu[kkk])
    fb[kkk] = fb_intp(mnu[kkk])

# normalize f , fb
f[:] = f[:]/np.sum(f)
fb[:] = fb[:]/np.sum(fb)




############### calculating epsilon[1,c,s] = SUM_j (f[j]-alpha*fb[j])*[1,c,s]
epsilon = 0.; epsilon_mnu = 0.
for iii in range(0,NumAnglBeams):
    tmp = f[iii]- alpha*fb[iii]
    epsilon += tmp
    epsilon_mnu += tmp*mnu[iii]

####################################### Calculaton of Matrix ###################################
if instability == "temporal":
    coef = ones(NumAnglBeams)
if instability == "spatial":
    coef = mnu[:]




#######################
Mbins = 200
kappa_max = zeros(Mbins)
MODE = zeros(Mbins)

for mmm in range(0,Mbins):

    print mmm
    Mode = .94*mu + mmm*(1.10-0.94)*mu/Mbins #mmm * 20* Duan/Mbins - 10*Duan;                                 # modes in f(x) = sum_m  f_m * exp(imkx)
    MODE[mmm] = Mode
    
    OmegaMatrix = zeros((2*NumAnglBeams,2*NumAnglBeams),complex)  #for each mu, we have a individual matrix
    KAPPA = []
    GAMMA = []
    OMEGA = zeros(2*NumAnglBeams,complex)




    for iii in range(0,NumAnglBeams):                 #I find the diagonal terms for possitive freqency
        OmegaMatrix[iii,iii] = - Mode*K*mnu[iii] /coef[iii] - (omega0+Lambda)/coef[iii] - mu*(epsilon - epsilon_mnu*mnu[iii])/coef[iii]

    for iii in range(NumAnglBeams,2*NumAnglBeams):    #I find the diagonal terms for negative freqency
        OmegaMatrix[iii,iii] = - Mode*K*mnu[iii-NumAnglBeams]/coef[iii-NumAnglBeams] + (omega0-Lambda)/coef[iii-NumAnglBeams]  - mu*(epsilon - epsilon_mnu*mnu[iii-NumAnglBeams])/coef[iii-NumAnglBeams]

    for iii in range(0,NumAnglBeams):               #I find the off-diagonal terms for pos freqency
        for jjj in range(0,NumAnglBeams):
            OmegaMatrix[iii,jjj] +=  mu*f[jjj] * ( 1. - mnu[jjj]*mnu[iii] )/coef[iii]
        for jjj in range(NumAnglBeams,2*NumAnglBeams):
            OmegaMatrix[iii,jjj] += -alpha*mu*fb[jjj-NumAnglBeams] * ( 1. - mnu[jjj-NumAnglBeams]*mnu[iii] )/coef[iii]

    for iii in range(NumAnglBeams,2*NumAnglBeams):               #I find the off-diagonal terms for neg freqency
        for jjj in range(0,NumAnglBeams):
            OmegaMatrix[iii,jjj] += mu*f[jjj] * ( 1. - mnu[jjj]*mnu[iii-NumAnglBeams] )/coef[iii-NumAnglBeams]
        for jjj in range(NumAnglBeams,2*NumAnglBeams):
            OmegaMatrix[iii,jjj] += -alpha*mu*fb[jjj-NumAnglBeams] * ( 1. - mnu[jjj-NumAnglBeams]*mnu[iii-NumAnglBeams] )/coef[iii-NumAnglBeams]

    #######################

    OMEGA[:] = -eig(OmegaMatrix)[0]
    for iii in range(0,2*NumAnglBeams):
        if OMEGA[iii].imag>.1:
            print Mode, OMEGA[iii].imag, OMEGA[iii].imag/mu
            KAPPA.append(OMEGA[iii].imag);GAMMA.append(OMEGA[iii].real)
#            figure()
#            plot(range(0,NumAnglBeams), eig(OmegaMatrix)[1][0:NumAnglBeams,iii])
#            show()


    if len(KAPPA)>0:
        kappa_max[mmm] = max(KAPPA)
#        print Mode/Duan, kappa_max[mmm]/Duan

filename = "kappa1e5"
f = open(filename, "w")
f.write("# kz [km^-1]   kappa [km^-1] \n")
savetxt(f, array([MODE, kappa_max]))
f.close()


==> figures/sigma.py <==
from pylab import *
from scipy import *
from numpy import *
import sys
import fileinput
import os
import sys, fileinput
import matplotlib.pyplot as plt
import time
import os
from scipy import interpolate
from scipy.interpolate import interp1d

# Note that the results you obtain from "run_printfnu_rng.p"
# are all in MeV**3 units. However, in the "3d3f-nuana0014.dlt"
# the units are different and are in fm**-3 and fm-2 s-1.
h_barc = 197.3269718
c = 299792458
MeV3fm_3  =   h_barc**(-3.)                    # go from MeV**3 to fm-3
MeV3fm_2S_1 = h_barc**(-3.) * c * 1.e15        # go from MeV**3 to fm-2 s-1
MeV_kmInv = 1.e18/h_barc
G_F = 1.1663787e-11*h_barc**2*1.e-36
####################################################################################################

from matplotlib import rc
rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
rc('text', usetex=True)

####################################################################################################

def sigma_nue(cv, ca, F2, sign, E):
    
    # sign is +1 for nue and -1 for nueb
    M = 1000.
    e = E/M
    s0 = E**2 * (cv**2 + 5*ca**2)
    
    term1 = (e-1)/2/e**3 * log(1+2*e)  +  (3 + 12*e + 9*e**2 - 10*e**3)/( 3*e**2 * (1+2*e)**3 )
    term2 = (1+e)/2/e**3 * log(1+2*e)  -  (3 + 18*e + 27*e**2 + 10*e**3)/( 3*e**2 * (1+2*e)**3 )
    term3 = log(1+2*e)/e**2  -  (2 + 10*e + 28/3.*e**2)/( e * (1+2*e)**3 )
    term4 = log(1+2*e)/e**2  -  2./3.*(3 + 15*e + 22*e**2)/( e * (1+2*e)**3 )
    term5 = log(1+2*e)/4./e**2  +  (-3 - 15*e - 22*e**2 + 8*e**3)/( 6*e * (1+2*e)**3 )

    s =  cv**2*term1  +  ca**2*term2  +  sign*(cv+F2)*ca*term3  +  cv*F2*term4  + F2**2*term5

    s = s*s0/( 2./3.*(cv**2+5*ca**2) )

    return s


cv_n = -0.5
ca_n = -0.63
ca_p = 0.63
cv_p = 0.035
F2_p = 1.019
F2_n = -0.963

E_nub = 14.5
E_nu = 10.

S_nub_n = sigma_nue(cv_n, ca_n, F2_n, -1, E_nub)
S_nub_p = sigma_nue(cv_p, ca_p, F2_p, -1, E_nub)
S_nu_n = sigma_nue(cv_n, ca_n, F2_n, 1, E_nu)
S_nu_p = sigma_nue(cv_p, ca_p, F2_p, 1, E_nu)


Ye=0.57
x = 1./Ye - 1.

SIGMA_nub = S_nub_p + S_nub_n*x
SIGMA_nu  = S_nu_p  + S_nu_n*x

ratio = SIGMA_nub/SIGMA_nu
print ratio








#fig.add_subplot(111)
#plt.title("$\\mu=10^3\ \\rm{km}^{-1}$",size=12)
plt.xlabel(r'$K/\xi$',size=20)
plt.ylabel(r'$\kappa/\xi\ [\times 10^{-3}]$',size=20, labelpad=5)
#plt.text(13., 2., "APR", fontsize=20)
plt.plot(kappa1[0,:]/mu,kappa1[1,:]/mu*10**3,color='darkblue',rasterized=True, lw=2)
plt.plot(kappa2[0,:]/mu,kappa2[1,:]/mu*10**3,'--',color='r',rasterized=True, lw=1.5)
plt.minorticks_on()
plt.tick_params(axis='y',which='both',left=True,right=True,labelleft=True, direction='in')
plt.tick_params(axis='x',which='both',top=True,bottom=True,labelbottom=True, direction='in')
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
ylim(-0.0001,.009*10**3)
xlim(0.94,1.1)
plt.legend((r'$\delta=10^{-4}$',r'$\delta=10^{-5}$'), loc = 'upper right', fontsize=18)
ax = plt.gca()
fig = plt.gcf()






plt.subplot_tool()
plt.tight_layout()

plt.show()



